Gamma-Ray Bursts, Quasars, Baryonic Acoustic Oscillations, and Supernovae Ia: new statistical insights and cosmological constraints

The recent $\sim 4 \, \sigma$ Hubble constant, $H_{0}$, tension is observed between the value of $H_{0}$ from the Cosmic Microwave Background (CMB) and Type Ia Supernovae (SNe Ia). It is a decade since this tension is excruciating the modern astrophysical community. To shed light on this problem is key to consider probes at intermediate redshifts between SNe Ia and CMB and reduce the uncertainty on $H_0$. Toward these goals, we fill the redshift gap by employing Gamma-Ray Bursts (GRBs) and Quasars (QSOs), reaching $z=9.4$ and $z=7.6$, respectively, combined with Baryonic Acoustic Oscillations (BAO) and SNe Ia. To this end, we employ the ``Dainotti GRB 3D relation" among the rest-frame end time of the X-ray plateau emission, its corresponding luminosity, and the peak prompt luminosity, and the ``Risaliti-Lusso" QSO relation between ultraviolet and X-ray luminosities. We inquire the commonly adopted Gaussianity assumption on GRBs, QSOs, and BAO. With the joint sample, we fit the flat $\Lambda$ Cold Dark Matter model with both the Gaussian and the newly discovered likelihoods. We also investigate the impact of the calibration assumed for \textit{Pantheon} and \textit{Pantheon +} SNe Ia on this analysis. Remarkably, we show that only GRBs fulfill the Gaussianity assumption. We achieve small uncertainties on the matter density parameter $\Omega_M$ and $H_0$. We find $H_0$ values compatible within 2 $\sigma$ with the one from the Tip of the Red Giant Branch. Finally, we show that the cosmological results are heavily biased against the arbitrary calibration choice for SNe Ia.

==> VarEv_QSOs+GRBs+SNE+BAO_Om+H0_MrescaledtoCMB.ipynb <==
{
 "cells": [
  {
   "cell_type": "markdown",
   "metadata": {},
   "source": [
    "# QSOs+GRBs+BAO+SNe Flat LCDM Var Ev,Om+H0,M rescaled to CMB"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 1,
   "metadata": {},
   "outputs": [],
   "source": [
    "import numpy as np\n",
    "import pandas as pd\n",
    "import math\n",
    "import scipy.integrate\n",
    "from scipy import constants\n",
    "from scipy import stats\n",
    "import scipy.integrate\n",
    "import matplotlib.pyplot as plt\n",
    "from scipy.optimize import minimize\n",
    "import sympy as sp\n",
    "%matplotlib inline\n",
    "from mpl_toolkits import mplot3d\n",
    "from mpl_toolkits.mplot3d import Axes3D\n",
    "from scipy.integrate import quad\n",
    "from getdist import plots, MCSamples\n",
    "import getdist\n",
    "from scipy import interpolate\n",
    "from scipy.interpolate import interp1d"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 2,
   "metadata": {},
   "outputs": [],
   "source": [
    "#Here we import the matrices from SNe (Cmat) where C is the complete matrix from Dstat and Csys already inverted and for details.\n",
    "#\n",
    "InverseCmat=pd.read_csv(\"AVGCfrom1to1048ORD.txt\", sep=\"\\t\", header=None)\n",
    "Cinverse=np.array(InverseCmat)\n",
    "Cmat=np.linalg.inv(Cinverse)\n",
    "SNdata=pd.read_csv(\"AVGdeltamulcfrom1to1048ORD.txt\", sep=\"\\t\")\n",
    "#The mu_observed of the SNe are already in Mpc\n",
    "zSNe=SNdata[\"zHD\"].to_numpy()\n",
    "zhel=SNdata[\"zhel\"].to_numpy()\n",
    "mb=SNdata[\"mu-M\"].to_numpy()\n",
    "dmb=SNdata[\"mu-M_err\"].to_numpy()"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 3,
   "metadata": {},
   "outputs": [
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "100\n",
      "100\n",
      "2.2365334771424594 0.29584176204615226\n",
      "2.4183820425000064 0.5790086669746501\n"
     ]
    }
   ],
   "source": [
    "#kLpeak\n",
    "\n",
    "GS2data = pd.read_csv(\"kresultsLpeakvsOm.txt\", sep=\"\\t\")\n",
    "\n",
    "\n",
    "ide1 = GS2data[\"Om\"].to_numpy()\n",
    "print(ide1.size)\n",
    "Om_k = GS2data[\"Om\"].to_numpy()\n",
    "kLpeak1 = GS2data[\"kLpeak\"].to_numpy()\n",
    "kLpeak1_err = (GS2data[\"kLpeakMax\"].to_numpy()-GS2data[\"kLpeakMin\"].to_numpy())/2\n",
    "\n",
    "kLpeak_in = interp1d(Om_k, kLpeak1, kind='cubic')\n",
    "\n",
    "kLpeakerr_in = interp1d(Om_k, kLpeak1_err, kind='cubic')\n",
    "\n",
    "#kLa\n",
    "\n",
    "GS3data = pd.read_csv(\"kresultsLavsOm.txt\", sep=\"\\t\")\n",
    "\n",
    "\n",
    "ide2 = GS3data[\"Om\"].to_numpy()\n",
    "print(ide2.size)\n",
    "Om_k1 = GS3data[\"Om\"].to_numpy()\n",
    "kLa1 = GS3data[\"kLa\"].to_numpy()\n",
    "kLa1_err = (GS3data[\"kLaMax\"].to_numpy()-GS3data[\"kLaMin\"].to_numpy())/2\n",
    "\n",
    "kLa_in = interp1d(Om_k, kLa1, kind='cubic')\n",
    "\n",
    "kLaerr_in = interp1d(Om_k, kLa1_err, kind='cubic')\n",
    "\n",
    "print(kLpeak_in(0.3),kLpeakerr_in(0.3))\n",
    "print(kLa_in(0.3),kLaerr_in(0.3))"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 4,
   "metadata": {},
   "outputs": [
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "50\n"
     ]
    }
   ],
   "source": [
    "#Platinum Sample \n",
    "#PLATINUM 50 isotropic (only minimizer)\n",
    "GS1data=pd.read_csv(\"platinum50.txt\", sep=\"\\t\")\n",
    "  \n",
    "#Evolution Terms\n",
    "kTa = -1.25\n",
    "kTaerr = 0.28\n",
    "\n",
    "ide=GS1data[\"GRBID\"].to_numpy()\n",
    "print(ide.size)\n",
    "logF_Lp1=np.log10(GS1data[\"EnergyFlux\"].to_numpy()) # non sono log #lo converto qui a logaritmo\n",
    "logF_La1=GS1data[\"logFa\"].to_numpy()\n",
    "logF_Lp1_err=np.array(GS1data[\"EnergyFluxerr\"].to_numpy()/(10**logF_Lp1*np.log(10)) ) # propagazione dell'errore per usare il logaritmo come variabile\n",
    "logF_La1_err=(GS1data[\"logFa_max\"].to_numpy()-GS1data[\"logFa_min\"].to_numpy())/2\n",
    "Kp=GS1data[\"Kprompt\"].to_numpy()\n",
    "Ka=GS1data[\"kplateau\"].to_numpy()\n",
    "logLp1=GS1data[\"logLpeak\"].to_numpy()\n",
    "logLa1=GS1data[\"logLumTa\"].to_numpy()\n",
    "z=GS1data[\"z\"].to_numpy()\n",
    "zGRB = GS1data[\"z\"].to_numpy()\n",
    "logTarescaled=GS1data[\"logTa_best\"].to_numpy()-np.log10(1+z)\n",
    "logTaerr=(GS1data[\"logTa_max\"].to_numpy()-GS1data[\"logTa_min\"].to_numpy())/2\n",
    "logLp1_err=GS1data[\"logLpeakerr\"].to_numpy()\n",
    "logLa1_err=GS1data[\"logLumTaErr\"].to_numpy()\n",
    "Kp_err=GS1data[\"KPrompterror\"].to_numpy()\n",
    "Ka_err=GS1data[\"dk\"].to_numpy()\n",
    "Ta=10**(logTarescaled)\n",
    "Fp=10**(logF_Lp1)\n",
    "Fa=10**(logF_La1)\n",
    "Lp=10**(logLp1)\n",
    "La=10**(logLa1)\n",
    "Ta_err=logTaerr*np.log(10)*Ta\n",
    "Lp_err=logLp1_err*np.log(10)*Lp\n",
    "La_err=logLa1_err*np.log(10)*La\n",
    "Fa_err=logF_La1_err*np.log(10)*Fa\n",
    "Fp_err=logF_Lp1_err*np.log(10)*Fp\n",
    "\n",
    "\n",
    "Fpcor = Fp * Kp\n",
    "Facor = Fa * Ka\n",
    "Tacor = Ta/(1+z)**kTa\n",
    "Fpcor_err = ((Fp * Kp_err) ** 2 + (Kp * Fp_err) ** 2) ** 0.5\n",
    "Facor_err = ((Fa * Ka_err) ** 2 + (Ka * Fa_err) ** 2) ** 0.5\n",
    "Tacor_err = np.sqrt(((1+z)**(-kTa)*Ta_err)**2+(-Ta*(1+z)**(-kTa)*np.log(1+z)*kTaerr)**2)\n",
    "logFacor_err = Facor_err / (Facor * np.log(10))\n",
    "logFpcor_err = Fpcor_err / (Fpcor * np.log(10))\n",
    "logTacor_err = Tacor_err /(Tacor*np.log(10))\n",
    "logFpcor = logF_Lp1 + np.log10(Kp)\n",
    "logFacor = logF_La1 + np.log10(Ka)\n",
    "logTacor = np.log10(Tacor)"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 5,
   "metadata": {},
   "outputs": [
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "26\n"
     ]
    }
   ],
   "source": [
    "# Import BAO Data\n",
    "# rd- sound horizon size at the drag epoch, multiplied by the h=(H0/100) factor, \n",
    "# fixed to the fiducial value 104.57 for the LambdaCDM model \n",
    "# (see https://arxiv.org/pdf/1807.07323.pdf and https://arxiv.org/pdf/1506.05246.pdf). \n",
    "# The quantity is expressed in Mpc\n",
    "#dz=observed of the BAO\n",
    "rdfid = 104.57\n",
    "dz = np.array(\n",
    "    [\n",
    "        0.336,\n",
    "        0.2232,\n",
    "        0.1905,\n",
    "        0.1390,\n",
    "        0.1394,\n",
    "        0.1222,\n",
    "        0.1239,\n",
    "        0.1181,\n",
    "        0.1097,\n",
    "        0.1126,\n",
    "        0.1161,\n",
    "        0.1053,\n",
    "        0.0949,\n",
    "        0.0916,\n",
    "        0.0874,\n",
    "        0.0816,\n",
    "        0.0786,\n",
    "        0.0741,\n",
    "        0.0739,\n",
    "        0.0726,\n",
    "        0.0711,\n",
    "        0.0726,\n",
    "        0.0675,\n",
    "        0.0592,\n",
    "        0.0320,\n",
    "        0.0329,\n",
    "    ]\n",
    ")\n",
    "zBAO = np.array(\n",
    "    [\n",
    "        0.106,\n",
    "        0.15,\n",
    "        0.20,\n",
    "        0.275,\n",
    "        0.278,\n",
    "        0.31,\n",
    "        0.314,\n",
    "        0.32,\n",
    "        0.35,\n",
    "        0.35,\n",
    "        0.35,\n",
    "        0.36,\n",
    "        0.40,\n",
    "        0.44,\n",
    "        0.44,\n",
    "        0.48,\n",
    "        0.52,\n",
    "        0.56,\n",
    "        0.57,\n",
    "        0.57,\n",
    "        0.59,\n",
    "        0.60,\n",
    "        0.64,\n",
    "        0.73,\n",
    "        2.34,\n",
    "        2.36,\n",
    "    ]\n",
    ")\n",
    "dz_err = np.array(\n",
    "    [\n",
    "        0.015,\n",
    "        0.0084,\n",
    "        0.0061,\n",
    "        0.0037,\n",
    "        0.0049,\n",
    "        0.0021,\n",
    "        0.0033,\n",
    "        0.0026,\n",
    "        0.0036,\n",
    "        0.0022,\n",
    "        0.0146,\n",
    "        0.0018,\n",
    "        0.0014,\n",
    "        0.0071,\n",
    "        0.0010,\n",
    "        0.0009,\n",
    "        0.0009,\n",
    "        0.0008,\n",
    "        0.0043,\n",
    "        0.0014,\n",
    "        0.0010,\n",
    "        0.0034,\n",
    "        0.0011,\n",
    "        0.0032,\n",
    "        0.0021,\n",
    "        0.0017,\n",
    "    ]\n",
    ")\n",
    "print(len(zBAO))\n",
    "\n",
    "c33 = 30124\n",
    "c39 = -17227\n",
    "c99 = 86977\n",
    "c1414 = 24532.1\n",
    "c1422 = -25137.7\n",
    "c1424 = 12099.1\n",
    "c2222 = 134598.4\n",
    "c2224 = -64783.9\n",
    "c2424 = 128837.6\n",
    "#The InvCov is listing the errors that we will be using in the chi^2.\n",
    "InvCov = np.zeros((26, 26))\n",
    "InvCov[2][2] = c33\n",
    "\n",
    "i = 0\n",
    "while i < len(zBAO):\n",
    "    j = 0\n",
    "    while j < len(zBAO):\n",
    "        if i == j:\n",
    "            InvCov[i][i] = 1 / dz_err[i] ** 2\n",
    "        j = j + 1\n",
    "    i = i + 1\n",
    "InvCov[2][2] = c33\n",
    "InvCov[2][8] = c39\n",
    "InvCov[8][2] = c39\n",
    "InvCov[8][8] = c99\n",
    "InvCov[13][13] = c1414\n",
    "InvCov[13][21] = c1422\n",
    "InvCov[21][13] = c1422\n",
    "InvCov[13][23] = c1424\n",
    "InvCov[23][13] = c1424\n",
    "InvCov[21][21] = c2222\n",
    "InvCov[21][23] = c2224\n",
    "InvCov[23][21] = c2224\n",
    "InvCov[23][23] = c2424\n",
    "CovBAO=np.linalg.inv(InvCov)\n",
    "\n",
    "#o_nu\n",
    "#o_b\n"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 6,
   "metadata": {},
   "outputs": [
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "Index(['id', 'dk1', 'dk2', 'z', 'logFluxUV', 'logFluxErrUV', 'logFluxX',\n",
      "       'logFluxErrX', 'dk3', 'dk4', 'dk5', 'dk6', 'dk7'],\n",
      "      dtype='object')\n",
      "                   id        dk1       dk2      z  logFluxUV  logFluxErrUV  \\\n",
      "0  030341.04-002321.9   45.92103  -0.38942  3.235   -27.0054        0.0373   \n",
      "1  030449.85-000813.4   46.20775  -0.13708  3.296   -26.9766        0.0100   \n",
      "2  090508.88+305757.3  136.28702  30.96593  3.034   -26.9725        0.0090   \n",
      "3  094202.04+042244.5  145.50852   4.37902  3.284   -26.8863        0.0038   \n",
      "4  094734.19+142116.9  146.89251  14.35472  3.034   -26.7802        0.0046   \n",
      "\n",
      "   logFluxX  logFluxErrX  dk3    dk4      dk5        dk6       dk7  \n",
      "0  -31.3776       0.0386    1  1.875  0.11908  46.423817  0.308447  \n",
      "1  -31.2377       0.0284    1  1.988  0.29382  45.619236  0.204168  \n",
      "2  -31.1391       0.0241    1  2.120  0.08832  44.985864  0.174085  \n",
      "3  -31.3222       0.0480    1  2.113  0.16149  46.546097  0.330107  \n",
      "4  -31.2414       0.0274    1  1.885  0.08716  46.447673  0.205458  \n"
     ]
    }
   ],
   "source": [
    "#Import QSOs data \n",
    "QSOdata = pd.read_csv(\"Quasarstable.txt\", sep ='\\t')\n",
    "print(QSOdata.columns)\n",
    "print(QSOdata.head())\n",
    "\n",
    "zQ = QSOdata['z'].to_numpy()\n",
    "logFluxUVQSO = QSOdata['logFluxUV'].to_numpy()\n",
    "logFluxXQSO = QSOdata['logFluxX'].to_numpy()\n",
    "logFluxUVerrQSO = QSOdata['logFluxErrUV'].to_numpy()\n",
    "logFluxXerrQSO = QSOdata['logFluxErrX'].to_numpy()"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 7,
   "metadata": {},
   "outputs": [
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "51\n",
      "51\n",
      "3.3598847389221196 0.06316184997558594\n",
      "4.356691360473633 0.08071327209472656\n"
     ]
    }
   ],
   "source": [
    "#kLX\n",
    "\n",
    "QSO2data = pd.read_csv(\"kresultsLXvsOm.txt\", sep=\"\\t\")\n",
    "\n",
    "\n",
    "ide1 = QSO2data[\"Om\"].to_numpy()\n",
    "print(ide1.size)\n",
    "Om_k = QSO2data[\"Om\"].to_numpy()\n",
    "kLX1Q = QSO2data[\"kLX\"].to_numpy()\n",
    "kLX1_errQ = (QSO2data[\"kLXMax\"].to_numpy()-QSO2data[\"kLXMin\"].to_numpy())/2\n",
    "\n",
    "kLX_inQ = interp1d(Om_k, kLX1Q, kind='cubic')\n",
    "\n",
    "kLXerr_inQ = interp1d(Om_k, kLX1_errQ, kind='cubic')\n",
    "\n",
    "#kLUV\n",
    "\n",
    "QSO3data = pd.read_csv(\"kresultsLUVvsOm.txt\", sep=\"\\t\")\n",
    "\n",
    "\n",
    "ide2 = QSO3data[\"Om\"].to_numpy()\n",
    "print(ide2.size)\n",
    "Om_k1 = QSO3data[\"Om\"].to_numpy()\n",
    "kLUV1Q = QSO3data[\"kLUV\"].to_numpy()\n",
    "kLUV1_errQ = (QSO3data[\"kLUVMax\"].to_numpy()-QSO3data[\"kLUVMin\"].to_numpy())/2\n",
    "\n",
    "kLUV_inQ = interp1d(Om_k, kLUV1Q, kind='cubic')\n",
    "\n",
    "kLUVerr_inQ = interp1d(Om_k, kLUV1_errQ, kind='cubic')\n",
    "\n",
    "print(kLX_inQ(0.3),kLXerr_inQ(0.3))\n",
    "print(kLUV_inQ(0.3),kLUVerr_inQ(0.3))"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 8,
   "metadata": {},
   "outputs": [
    {
     "data": {
      "image/png": "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\n",
      "text/plain": [
       "<Figure size 432x288 with 1 Axes>"
      ]
     },
     "metadata": {
      "needs_background": "light"
     },
     "output_type": "display_data"
    }
   ],
   "source": [
    "Om_x=np.linspace(0,1,200)\n",
    "kLX_y=kLX_inQ(Om_x)\n",
    "\n",
    "plt.plot(Om_x, kLX_y)\n",
    "plt.scatter(Om_k,kLX1Q,c=\"r\", marker=(5, 1))\n",
    "plt.show()"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 9,
   "metadata": {},
   "outputs": [
    {
     "data": {
      "image/png": "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\n",
      "text/plain": [
       "<Figure size 432x288 with 1 Axes>"
      ]
     },
     "metadata": {
      "needs_background": "light"
     },
     "output_type": "display_data"
    }
   ],
   "source": [
    "Om_x=np.linspace(0,1,200)\n",
    "kLUV_y=kLUV_inQ(Om_x)\n",
    "\n",
    "plt.plot(Om_x, kLUV_y)\n",
    "plt.scatter(Om_k1,kLUV1Q,c=\"r\", marker=(5, 1))\n",
    "plt.show()"
   ]
  },
  {
   "cell_type": "markdown",
   "metadata": {},
   "source": [
    "## New fiducial value of M, fixing H0=67.4 from CMB"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 10,
   "metadata": {},
   "outputs": [
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "[-19.43256704]\n",
      "[agostini] Initialized external likelihood.\n",
      "[mcmc] Getting initial point... (this may take a few seconds)\n",
      "[model] Measuring speeds... (this may take a few seconds)\n",
      "[model] Setting measured speeds (per sec): {agostini: 30.2}\n",
      "[mcmc] Covariance matrix not present. We will start learning the covariance of the proposal earlier: R-1 = 30 (would be 2 if all params loaded).\n",
      "[mcmc] Initial point: M:-19.43257\n",
      "[mcmc] Sampling! (NB: no accepted step will be saved until 300 burn-in samples have been obtained)\n",
      "[mcmc] Progress @ 2022-11-27 01:42:02 : 1 steps taken -- still burning in, 300 accepted steps left.\n",
      "[mcmc] Finished burn-in phase: discarded 300 accepted steps.\n",
      "[mcmc] Learn + convergence test @ 40 samples accepted.\n",
      "[mcmc]  - Acceptance rate: 1.000\n",
      "[mcmc]  - Convergence of means: R-1 = 8.336304 after 32 accepted steps\n",
      "[mcmc]  - Updated covariance matrix of proposal pdf.\n",
      "[mcmc] Learn + convergence test @ 80 samples accepted.\n",
      "[mcmc]  - Acceptance rate: 1.000\n",
      "[mcmc]  - Convergence of means: R-1 = 1.735585 after 64 accepted steps\n",
      "[mcmc]  - Updated covariance matrix of proposal pdf.\n",
      "[mcmc] Learn + convergence test @ 120 samples accepted.\n",
      "[mcmc]  - Acceptance rate: 1.000\n",
      "[mcmc]  - Convergence of means: R-1 = 0.786410 after 96 accepted steps\n",
      "[mcmc]  - Updated covariance matrix of proposal pdf.\n",
      "[mcmc] Learn + convergence test @ 160 samples accepted.\n",
      "[mcmc]  - Acceptance rate: 1.000\n",
      "[mcmc]  - Convergence of means: R-1 = 1.498985 after 128 accepted steps\n",
      "[mcmc]  - Updated covariance matrix of proposal pdf.\n",
      "[mcmc] Learn + convergence test @ 200 samples accepted.\n",
      "[mcmc]  - Acceptance rate: 0.920\n",
      "[mcmc]  - Convergence of means: R-1 = 0.278613 after 160 accepted steps\n",
      "[mcmc]  - Updated covariance matrix of proposal pdf.\n",
      "[mcmc] Learn + convergence test @ 240 samples accepted.\n",
      "[mcmc]  - Acceptance rate: 0.817\n",
      "[mcmc]  - Convergence of means: R-1 = 0.057787 after 192 accepted steps\n",
      "[mcmc]  - Updated covariance matrix of proposal pdf.\n",
      "[mcmc] Learn + convergence test @ 280 samples accepted.\n",
      "[mcmc]  - Acceptance rate: 0.759\n",
      "[mcmc]  - Convergence of means: R-1 = 0.256350 after 224 accepted steps\n",
      "[mcmc]  - Updated covariance matrix of proposal pdf.\n",
      "[mcmc] Learn + convergence test @ 320 samples accepted.\n",
      "[mcmc]  - Acceptance rate: 0.715\n",
      "[mcmc]  - Convergence of means: R-1 = 0.083115 after 256 accepted steps\n",
      "[mcmc]  - Updated covariance matrix of proposal pdf.\n",
      "[mcmc] Learn + convergence test @ 360 samples accepted.\n",
      "[mcmc]  - Acceptance rate: 0.664\n",
      "[mcmc]  - Convergence of means: R-1 = 0.223000 after 288 accepted steps\n",
      "[mcmc]  - Updated covariance matrix of proposal pdf.\n",
      "[mcmc] Learn + convergence test @ 400 samples accepted.\n",
      "[mcmc]  - Acceptance rate: 0.613\n",
      "[mcmc]  - Convergence of means: R-1 = 0.034125 after 320 accepted steps\n",
      "[mcmc]  - Updated covariance matrix of proposal pdf.\n",
      "[mcmc] Learn + convergence test @ 440 samples accepted.\n",
      "[mcmc]  - Acceptance rate: 0.601\n",
      "[mcmc]  - Convergence of means: R-1 = 0.033137 after 352 accepted steps\n",
      "[mcmc]  - Convergence of bounds: R-1 = 0.212900 after 440 accepted steps\n",
      "[mcmc]  - Updated covariance matrix of proposal pdf.\n",
      "[mcmc] Learn + convergence test @ 480 samples accepted.\n",
      "[mcmc]  - Acceptance rate: 0.577\n",
      "[mcmc]  - Convergence of means: R-1 = 0.053582 after 384 accepted steps\n",
      "[mcmc]  - Updated covariance matrix of proposal pdf.\n",
      "[mcmc] Learn + convergence test @ 520 samples accepted.\n",
      "[mcmc]  - Acceptance rate: 0.555\n",
      "[mcmc]  - Convergence of means: R-1 = 0.118629 after 416 accepted steps\n",
      "[mcmc]  - Updated covariance matrix of proposal pdf.\n",
      "[mcmc] Progress @ 2022-11-27 01:43:02 : 1245 steps taken, and 548 accepted.\n",
      "[mcmc] Learn + convergence test @ 560 samples accepted.\n",
      "[mcmc]  - Acceptance rate: 0.518\n",
      "[mcmc]  - Convergence of means: R-1 = 0.064164 after 448 accepted steps\n",
      "[mcmc]  - Updated covariance matrix of proposal pdf.\n",
      "[mcmc] Learn + convergence test @ 600 samples accepted.\n",
      "[mcmc]  - Acceptance rate: 0.510\n",
      "[mcmc]  - Convergence of means: R-1 = 0.026966 after 480 accepted steps\n",
      "[mcmc]  - Updated covariance matrix of proposal pdf.\n",
      "[mcmc] Learn + convergence test @ 640 samples accepted.\n",
      "[mcmc]  - Acceptance rate: 0.503\n",
      "[mcmc]  - Convergence of means: R-1 = 0.015228 after 512 accepted steps\n",
      "[mcmc]  - Convergence of bounds: R-1 = 0.162895 after 640 accepted steps\n",
      "[mcmc]  - Updated covariance matrix of proposal pdf.\n",
      "[mcmc] Learn + convergence test @ 680 samples accepted.\n",
      "[mcmc]  - Acceptance rate: 0.492\n",
      "[mcmc]  - Convergence of means: R-1 = 0.000463 after 544 accepted steps\n",
      "[mcmc]  - Convergence of bounds: R-1 = 0.083445 after 680 accepted steps\n",
      "[mcmc] The run has converged!\n",
      "[mcmc] Sampling complete after 680 accepted steps.\n",
      "[root] *WARNING* outlier fraction 0.08403361344537816 \n",
      "Mean:\n",
      "[-19.43278284]\n",
      "Variances\n",
      "[0.00296377]\n"
     ]
    },
    {
     "data": {
      "image/png": "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\n",
      "text/plain": [
       "<Figure size 360x360 with 1 Axes>"
      ]
     },
     "metadata": {
      "needs_background": "light"
     },
     "output_type": "display_data"
    }
   ],
   "source": [
    "def my_likeSNE(M):\n",
    "    \n",
    "    H0=67.4 #value from CMB\n",
    "    O_m=0.298 #value from Scolnic 2018\n",
    "    H0_s=H0/(3.085677581491367*10**19)\n",
    "    c_cm=scipy.constants.c*100 # conversione in cm, così da avere una d_L con le stesse unità del flusso\n",
    "    d_par=np.array([])\n",
    "    \n",
    "    def integrand(r,O_m):\n",
    "        return 1/(((O_m*(1+r)**3)+1-O_m))**(1/2)\n",
    "\n",
    "    for i in zSNe:\n",
    "        I=quad(integrand, 0, i, args=(O_m))\n",
    "        d_par=np.append(d_par,I[0])\n",
    "\n",
    "    d=np.array(c_cm*(1+zhel)*d_par/H0_s)\n",
    "    d_megaparsec=d*(3.2408*10**(-25))\n",
    "\n",
    "    \n",
    "    logdl_th=np.log10(d_megaparsec)\n",
    "    muthSNE=5*logdl_th+25\n",
    "    \n",
    "\n",
    "    mu=mb-M\n",
    "    Deltamu=mu-muthSNE\n",
    "    \n",
    "    return(-np.sum(np.matmul(Deltamu,np.matmul(Cinverse,Deltamu))))\n",
    "    \n",
    "guess=-19.25            \n",
    "\n",
    "def log_prior(array):\n",
    "    M=array \n",
    "    if -20<M<-18:\n",
    "        return 0.0\n",
    "    return -np.inf\n",
    "\n",
    "def log_probability(array):\n",
    "    M=array\n",
    "    lp = log_prior(array)\n",
    "    if not np.isfinite(lp):\n",
    "        return +np.inf\n",
    "    return -(lp + my_likeSNE(M))\n",
    "\n",
    "            \n",
    "soln=minimize(log_probability, guess, method=\"SLSQP\")\n",
    "print(soln.x)\n",
    "\n",
    "M=float(soln.x)\n",
    "\n",
    "#Aggiungo al dizionario la mia likelihood.\n",
    "info = {\"likelihood\": {\"agostini\": my_likeSNE}} \n",
    "\n",
    "from collections import OrderedDict as odict\n",
    "#Carico le info relative ai parametri dentro la likelihood. \n",
    "#Ref=valore di riferimento da cui iniziare la MCMC chain, Proposa= proposto intervallo di confidenza.\n",
    "info[\"params\"] = odict([\n",
    "    [\"M\", {\"prior\": {\"min\":-20, \"max\":-18},\"ref\":M,\"proposal\": 0.00001}]])\n",
    "\n",
    "#Settaggi per far partire la catena MCMC #Accuratezza test Gelman-Rubin\n",
    "info[\"sampler\"] = {\n",
    "    \"mcmc\": {\"burn_in\": 300, \"max_samples\": 10000000, \"Rminus1_stop\": 0.05, \"Rminus1_cl_stop\": 0.1, \"learn_proposal\": True}}\n",
    "#info[\"output\"] = \"chains/agostini\"\n",
    "\n",
    "#Carico i settaggi che ho definito in cobaya.\n",
    "from cobaya.run import run\n",
    "\n",
    "updated_info, products = run(info)\n",
    "\n",
    "%matplotlib inline\n",
    "from getdist.mcsamples import MCSamplesFromCobaya\n",
    "import getdist.plots as gdplt\n",
    "\n",
    "gdsamplesM1 = MCSamplesFromCobaya(updated_info, products.products()[\"sample\"],ignore_rows=0.3)\n",
    "gdplot = gdplt.getSubplotPlotter(width_inch=5)\n",
    "gdplot.triangle_plot(gdsamplesM1, [\"M\"], filled=True)\n",
    "\n",
    "# Analyze and plot\n",
    "\n",
    "mean = gdsamplesM1.getMeans()[:1]\n",
    "var = np.sqrt(np.array(gdsamplesM1.getVars()[:1]))\n",
    "\n",
    "print(\"Mean:\")\n",
    "print(mean)\n",
    "print(\"Variances\")\n",
    "print(var)\n"
   ]
  },
  {
   "cell_type": "markdown",
   "metadata": {},
   "source": [
    "# Distance moduli likelihood for GRBs_Om+H0_VarEv"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 11,
   "metadata": {},
   "outputs": [
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "[-0.77526192  0.53091535  0.19663339  0.6011788   7.9999986   0.22561154\n",
      "  0.28001567 67.70631495]\n",
      "[agostini] Initialized external likelihood.\n",
      "[mcmc] Getting initial point... (this may take a few seconds)\n",
      "[model] Measuring speeds... (this may take a few seconds)\n",
      "[model] Setting measured speeds (per sec): {agostini: 7.67}\n",
      "[mcmc] Covariance matrix not present. We will start learning the covariance of the proposal earlier: R-1 = 30 (would be 2 if all params loaded).\n",
      "[mcmc] Initial point: a:-1, b:0.5, sv:0.34, g1:0.6579243, n1:6.554988, sv1:0.2314415, O_m:0.3, H0:70\n",
      "[mcmc] Sampling! (NB: no accepted step will be saved until 300 burn-in samples have been obtained)\n",
      "[mcmc] Progress @ 2022-11-27 01:44:46 : 1 steps taken -- still burning in, 301 accepted steps left.\n",
      "[mcmc] Progress @ 2022-11-27 01:45:46 : 458 steps taken -- still burning in, 163 accepted steps left.\n",
      "[mcmc] Progress @ 2022-11-27 01:46:47 : 911 steps taken -- still burning in, 41 accepted steps left.\n",
      "[mcmc] Finished burn-in phase: discarded 300 accepted steps.\n",
      "[mcmc] Progress @ 2022-11-27 01:47:47 : 1362 steps taken, and 72 accepted.\n",
      "[mcmc] Progress @ 2022-11-27 01:48:47 : 1809 steps taken, and 192 accepted.\n",
      "[mcmc] Progress @ 2022-11-27 01:49:47 : 2254 steps taken, and 315 accepted.\n",
      "[mcmc] Learn + convergence test @ 320 samples accepted.\n",
      "[mcmc]  - Acceptance rate: 0.271\n",
      "[mcmc]  - Convergence of means: R-1 = 16.253444 after 256 accepted steps\n",
      "[mcmc]  - Updated covariance matrix of proposal pdf.\n",
      "[mcmc] Progress @ 2022-11-27 01:50:47 : 2691 steps taken, and 521 accepted.\n",
      "[mcmc] Learn + convergence test @ 640 samples accepted.\n",
      "[mcmc]  - Acceptance rate: 0.384\n",
      "[mcmc]  - Convergence of means: R-1 = 11.478957 after 512 accepted steps\n",
      "[mcmc]  - Updated covariance matrix of proposal pdf.\n",
      "[mcmc] Progress @ 2022-11-27 01:51:47 : 3134 steps taken, and 718 accepted.\n",
      "[mcmc] Progress @ 2022-11-27 01:52:47 : 3576 steps taken, and 930 accepted.\n",
      "[mcmc] Learn + convergence test @ 960 samples accepted.\n",
      "[mcmc]  - Acceptance rate: 0.423\n",
      "[mcmc]  - Convergence of means: R-1 = 15.036498 after 768 accepted steps\n",
      "[mcmc]  - Updated covariance matrix of proposal pdf.\n",
      "[mcmc] Progress @ 2022-11-27 01:53:47 : 4018 steps taken, and 1131 accepted.\n",
      "[mcmc] Learn + convergence test @ 1280 samples accepted.\n",
      "[mcmc]  - Acceptance rate: 0.436\n",
      "[mcmc]  - Convergence of means: R-1 = 15.072925 after 1024 accepted steps\n",
      "[mcmc]  - Updated covariance matrix of proposal pdf.\n",
      "[mcmc] Progress @ 2022-11-27 01:54:47 : 4431 steps taken, and 1295 accepted.\n",
      "[mcmc] Progress @ 2022-11-27 01:55:47 : 4833 steps taken, and 1425 accepted.\n",
      "[mcmc] Progress @ 2022-11-27 01:56:47 : 5232 steps taken, and 1552 accepted.\n",
      "[mcmc] Learn + convergence test @ 1600 samples accepted.\n",
      "[mcmc]  - Acceptance rate: 0.412\n",
      "[mcmc]  - Convergence of means: R-1 = 44.010397 after 1280 accepted steps\n",
      "[mcmc] Convergence less than requested for updates: waiting until the next convergence check.\n",
      "[mcmc] Progress @ 2022-11-27 01:57:47 : 5631 steps taken, and 1674 accepted.\n",
      "[mcmc] Progress @ 2022-11-27 01:58:47 : 6044 steps taken, and 1790 accepted.\n",
      "[mcmc] Progress @ 2022-11-27 01:59:47 : 6469 steps taken, and 1915 accepted.\n",
      "[mcmc] Learn + convergence test @ 1920 samples accepted.\n",
      "[mcmc]  - Acceptance rate: 0.377\n",
      "[mcmc]  - Convergence of means: R-1 = 9.242014 after 1536 accepted steps\n",
      "[mcmc]  - Updated covariance matrix of proposal pdf.\n",
      "[mcmc] Progress @ 2022-11-27 02:00:47 : 6906 steps taken, and 2022 accepted.\n",
      "[mcmc] Progress @ 2022-11-27 02:01:48 : 7354 steps taken, and 2113 accepted.\n",
      "[mcmc] Progress @ 2022-11-27 02:02:48 : 7793 steps taken, and 2219 accepted.\n",
      "[mcmc] Learn + convergence test @ 2240 samples accepted.\n",
      "[mcmc]  - Acceptance rate: 0.337\n",
      "[mcmc]  - Convergence of means: R-1 = 15.501762 after 1792 accepted steps\n",
      "[mcmc]  - Updated covariance matrix of proposal pdf.\n",
      "[mcmc] Progress @ 2022-11-27 02:03:48 : 8230 steps taken, and 2341 accepted.\n",
      "[mcmc] Progress @ 2022-11-27 02:04:48 : 8714 steps taken, and 2463 accepted.\n",
      "[mcmc] Learn + convergence test @ 2560 samples accepted.\n",
      "[mcmc]  - Acceptance rate: 0.323\n",
      "[mcmc]  - Convergence of means: R-1 = 13.890847 after 2048 accepted steps\n",
      "[mcmc]  - Updated covariance matrix of proposal pdf.\n",
      "[mcmc] Progress @ 2022-11-27 02:05:48 : 9148 steps taken, and 2600 accepted.\n",
      "[mcmc] Progress @ 2022-11-27 02:06:48 : 9604 steps taken, and 2708 accepted.\n",
      "[mcmc] Progress @ 2022-11-27 02:07:48 : 10105 steps taken, and 2835 accepted.\n",
      "[mcmc] Learn + convergence test @ 2880 samples accepted.\n",
      "[mcmc]  - Acceptance rate: 0.308\n",
      "[mcmc]  - Convergence of means: R-1 = 5.465488 after 2304 accepted steps\n",
      "[mcmc]  - Updated covariance matrix of proposal pdf.\n",
      "[mcmc] Progress @ 2022-11-27 02:08:48 : 10598 steps taken, and 2954 accepted.\n",
      "[mcmc] Progress @ 2022-11-27 02:09:48 : 11083 steps taken, and 3056 accepted.\n",
      "[mcmc] Progress @ 2022-11-27 02:10:48 : 11554 steps taken, and 3151 accepted.\n",
      "[mcmc] Learn + convergence test @ 3200 samples accepted.\n",
      "[mcmc]  - Acceptance rate: 0.291\n",
      "[mcmc]  - Convergence of means: R-1 = 2.970568 after 2560 accepted steps\n",
      "[mcmc]  - Updated covariance matrix of proposal pdf.\n",
      "[mcmc] Progress @ 2022-11-27 02:11:48 : 12041 steps taken, and 3270 accepted.\n",
      "[mcmc] Progress @ 2022-11-27 02:12:48 : 12523 steps taken, and 3367 accepted.\n",
      "[mcmc] Progress @ 2022-11-27 02:13:48 : 13013 steps taken, and 3475 accepted.\n",
      "[mcmc] Learn + convergence test @ 3520 samples accepted.\n",
      "[mcmc]  - Acceptance rate: 0.280\n",
      "[mcmc]  - Convergence of means: R-1 = 1.079049 after 2816 accepted steps\n",
      "[mcmc]  - Updated covariance matrix of proposal pdf.\n",
      "[mcmc] Progress @ 2022-11-27 02:14:48 : 13509 steps taken, and 3597 accepted.\n",
      "[mcmc] Progress @ 2022-11-27 02:15:48 : 14006 steps taken, and 3717 accepted.\n",
      "[mcmc] Progress @ 2022-11-27 02:16:48 : 14488 steps taken, and 3826 accepted.\n",
      "[mcmc] Learn + convergence test @ 3840 samples accepted.\n",
      "[mcmc]  - Acceptance rate: 0.272\n",
      "[mcmc]  - Convergence of means: R-1 = 0.680897 after 3072 accepted steps\n",
      "[mcmc]  - Updated covariance matrix of proposal pdf.\n",
      "[mcmc] Progress @ 2022-11-27 02:17:49 : 14981 steps taken, and 3940 accepted.\n",
      "[mcmc] Progress @ 2022-11-27 02:18:49 : 15482 steps taken, and 4062 accepted.\n",
      "[mcmc] Learn + convergence test @ 4160 samples accepted.\n",
      "[mcmc]  - Acceptance rate: 0.265\n",
      "[mcmc]  - Convergence of means: R-1 = 0.499018 after 3328 accepted steps\n",
      "[mcmc]  - Updated covariance matrix of proposal pdf.\n",
      "[mcmc] Progress @ 2022-11-27 02:19:49 : 15996 steps taken, and 4180 accepted.\n",
      "[mcmc] Progress @ 2022-11-27 02:20:49 : 16523 steps taken, and 4309 accepted.\n",
      "[mcmc] Progress @ 2022-11-27 02:21:49 : 17021 steps taken, and 4440 accepted.\n",
      "[mcmc] Learn + convergence test @ 4480 samples accepted.\n",
      "[mcmc]  - Acceptance rate: 0.262\n",
      "[mcmc]  - Convergence of means: R-1 = 0.429636 after 3584 accepted steps\n",
      "[mcmc]  - Updated covariance matrix of proposal pdf.\n",
      "[mcmc] Progress @ 2022-11-27 02:22:49 : 17513 steps taken, and 4578 accepted.\n",
      "[mcmc] Progress @ 2022-11-27 02:23:49 : 18005 steps taken, and 4717 accepted.\n",
      "[mcmc] Learn + convergence test @ 4800 samples accepted.\n",
      "[mcmc]  - Acceptance rate: 0.261\n",
      "[mcmc]  - Convergence of means: R-1 = 0.306156 after 3840 accepted steps\n",
      "[mcmc]  - Updated covariance matrix of proposal pdf.\n",
      "[mcmc] Progress @ 2022-11-27 02:24:49 : 18493 steps taken, and 4846 accepted.\n",
      "[mcmc] Progress @ 2022-11-27 02:25:49 : 19001 steps taken, and 4998 accepted.\n",
      "[mcmc] Learn + convergence test @ 5120 samples accepted.\n",
      "[mcmc]  - Acceptance rate: 0.262\n",
      "[mcmc]  - Convergence of means: R-1 = 0.235388 after 4096 accepted steps\n",
      "[mcmc]  - Updated covariance matrix of proposal pdf.\n",
      "[mcmc] Progress @ 2022-11-27 02:26:49 : 19488 steps taken, and 5142 accepted.\n",
      "[mcmc] Progress @ 2022-11-27 02:27:49 : 19981 steps taken, and 5292 accepted.\n",
      "[mcmc] Progress @ 2022-11-27 02:28:49 : 20467 steps taken, and 5437 accepted.\n",
      "[mcmc] Learn + convergence test @ 5440 samples accepted.\n",
      "[mcmc]  - Acceptance rate: 0.263\n",
      "[mcmc]  - Convergence of means: R-1 = 0.169709 after 4352 accepted steps\n",
      "[mcmc]  - Updated covariance matrix of proposal pdf.\n",
      "[mcmc] Progress @ 2022-11-27 02:29:49 : 20956 steps taken, and 5592 accepted.\n",
      "[mcmc] Learn + convergence test @ 5760 samples accepted.\n",
      "[mcmc]  - Acceptance rate: 0.265\n",
      "[mcmc]  - Convergence of means: R-1 = 0.116127 after 4608 accepted steps\n"
     ]
    },
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "[mcmc]  - Updated covariance matrix of proposal pdf.\n",
      "[mcmc] Progress @ 2022-11-27 02:30:49 : 21468 steps taken, and 5773 accepted.\n",
      "[mcmc] Progress @ 2022-11-27 02:31:50 : 21958 steps taken, and 5934 accepted.\n",
      "[mcmc] Progress @ 2022-11-27 02:32:50 : 22455 steps taken, and 6067 accepted.\n",
      "[mcmc] Learn + convergence test @ 6080 samples accepted.\n",
      "[mcmc]  - Acceptance rate: 0.266\n",
      "[mcmc]  - Convergence of means: R-1 = 0.068011 after 4864 accepted steps\n",
      "[mcmc]  - Updated covariance matrix of proposal pdf.\n",
      "[mcmc] Progress @ 2022-11-27 02:33:50 : 22944 steps taken, and 6208 accepted.\n",
      "[mcmc] Progress @ 2022-11-27 02:34:50 : 23434 steps taken, and 6366 accepted.\n",
      "[mcmc] Learn + convergence test @ 6400 samples accepted.\n",
      "[mcmc]  - Acceptance rate: 0.267\n",
      "[mcmc]  - Convergence of means: R-1 = 0.083415 after 5120 accepted steps\n",
      "[mcmc]  - Updated covariance matrix of proposal pdf.\n",
      "[mcmc] Progress @ 2022-11-27 02:35:50 : 23924 steps taken, and 6510 accepted.\n",
      "[mcmc] Progress @ 2022-11-27 02:36:50 : 24444 steps taken, and 6663 accepted.\n",
      "[mcmc] Learn + convergence test @ 6720 samples accepted.\n",
      "[mcmc]  - Acceptance rate: 0.269\n",
      "[mcmc]  - Convergence of means: R-1 = 0.051416 after 5376 accepted steps\n",
      "[mcmc]  - Updated covariance matrix of proposal pdf.\n",
      "[mcmc] Progress @ 2022-11-27 02:37:50 : 24954 steps taken, and 6819 accepted.\n",
      "[mcmc] Progress @ 2022-11-27 02:38:50 : 25445 steps taken, and 6960 accepted.\n",
      "[mcmc] Learn + convergence test @ 7040 samples accepted.\n",
      "[mcmc]  - Acceptance rate: 0.269\n",
      "[mcmc]  - Convergence of means: R-1 = 0.045872 after 5632 accepted steps\n",
      "[mcmc]  - Updated covariance matrix of proposal pdf.\n",
      "[mcmc] Progress @ 2022-11-27 02:39:50 : 25934 steps taken, and 7105 accepted.\n",
      "[mcmc] Progress @ 2022-11-27 02:40:50 : 26429 steps taken, and 7243 accepted.\n",
      "[mcmc] Learn + convergence test @ 7360 samples accepted.\n",
      "[mcmc]  - Acceptance rate: 0.270\n",
      "[mcmc]  - Convergence of means: R-1 = 0.037641 after 5888 accepted steps\n",
      "[mcmc]  - Convergence of bounds: R-1 = 0.144235 after 7360 accepted steps\n",
      "[mcmc]  - Updated covariance matrix of proposal pdf.\n",
      "[mcmc] Progress @ 2022-11-27 02:41:50 : 26924 steps taken, and 7411 accepted.\n",
      "[mcmc] Progress @ 2022-11-27 02:42:50 : 27412 steps taken, and 7581 accepted.\n",
      "[mcmc] Learn + convergence test @ 7680 samples accepted.\n",
      "[mcmc]  - Acceptance rate: 0.272\n",
      "[mcmc]  - Convergence of means: R-1 = 0.019216 after 6144 accepted steps\n",
      "[mcmc]  - Convergence of bounds: R-1 = 0.108243 after 7680 accepted steps\n",
      "[mcmc]  - Updated covariance matrix of proposal pdf.\n",
      "[mcmc] Progress @ 2022-11-27 02:43:50 : 27902 steps taken, and 7720 accepted.\n",
      "[mcmc] Progress @ 2022-11-27 02:44:50 : 28393 steps taken, and 7867 accepted.\n",
      "[mcmc] Learn + convergence test @ 8000 samples accepted.\n",
      "[mcmc]  - Acceptance rate: 0.272\n",
      "[mcmc]  - Convergence of means: R-1 = 0.009735 after 6400 accepted steps\n",
      "[mcmc]  - Convergence of bounds: R-1 = 0.088818 after 8000 accepted steps\n",
      "[mcmc] The run has converged!\n",
      "[mcmc] Sampling complete after 8000 accepted steps.\n",
      "Mean:\n",
      "[-0.75904821  0.52924478  0.21557246  0.59329589  8.22782093  0.22543731\n",
      "  0.28021652 67.66102524]\n",
      "1 sigma:\n",
      "[0.09679162 0.00722998 0.0711245  0.01109168 0.32046963 0.0035727\n",
      " 0.00677347 0.14534456]\n",
      "Covariance matrix:\n",
      "[[ 9.36861811e-03 -6.92291939e-04  9.23185595e-04 -2.15643618e-05\n",
      "   6.22332990e-04  4.71353406e-07  1.16738726e-05  3.71548105e-04]\n",
      " [-6.92291939e-04  5.22725799e-05 -6.63041576e-05  1.08792275e-06\n",
      "  -3.12870864e-05 -2.34255793e-07 -1.14225316e-06 -2.59006233e-05]\n",
      " [ 9.23185595e-04 -6.63041576e-05  5.05869476e-03 -2.33394373e-05\n",
      "   6.53662755e-04  5.17285597e-06 -1.67577467e-05  2.37893469e-04]\n",
      " [-2.15643618e-05  1.08792275e-06 -2.33394373e-05  1.23025369e-04\n",
      "  -3.55413456e-03  2.35738859e-06  1.93259310e-06 -2.86124355e-05]\n",
      " [ 6.22332990e-04 -3.12870864e-05  6.53662755e-04 -3.55413456e-03\n",
      "   1.02700787e-01 -6.78748564e-05 -5.41820789e-05  7.01826716e-04]\n",
      " [ 4.71353406e-07 -2.34255793e-07  5.17285597e-06  2.35738859e-06\n",
      "  -6.78748564e-05  1.27641824e-05 -6.39819939e-07 -3.11192275e-05]\n",
      " [ 1.16738726e-05 -1.14225316e-06 -1.67577467e-05  1.93259310e-06\n",
      "  -5.41820789e-05 -6.39819939e-07  4.58798422e-05 -4.40932917e-04]\n",
      " [ 3.71548105e-04 -2.59006233e-05  2.37893469e-04 -2.86124355e-05\n",
      "   7.01826716e-04 -3.11192275e-05 -4.40932917e-04  2.11250425e-02]]\n"
     ]
    },
    {
     "data": {
      "image/png": "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\n",
      "text/plain": [
       "<Figure size 360x360 with 36 Axes>"
      ]
     },
     "metadata": {
      "needs_background": "light"
     },
     "output_type": "display_data"
    }
   ],
   "source": [
    "#We here define the sum of the likelihood\n",
    "#we first define the constant\n",
    "co=299792.458 #this is speed of light in km/s\n",
    "ckm = 299742.458\n",
    "NGRB=50\n",
    "NSNe=1048\n",
    "NBAO=26\n",
    "#The conversion from cm to Megaparsec 1Mpc=3.08567758*10^24 cm.\n",
    "#rs is the  and it is taken from Equation of the paper of Sharov 2018\n",
    "# rs is the numerically calibrated approximation of rd (following https://arxiv.org/pdf/1411.1074.pdf)\n",
    "# o_nu neutrinos fraction (https://arxiv.org/pdf/1411.1074.pdf)\n",
    "# o_b baryonic fraction (https://arxiv.org/pdf/1411.1074.pdf)\n",
    "o_nu = 0.00064\n",
    "o_b = 0.02237\n",
    "# this factor takes into consideration of the conversion of the units from cm to Mpc it is c/H0 in Mpc np.log10(3.08567758*10**24*(1+zGRB))#\n",
    "#this is the definition of the distance moduli in Mpc see Equation 7 of Postnikov et al. 2014\n",
    "# This is the observed distance moduli of GRBs and SNe.\n",
    "# the 1/integrand=H/H0--> H=H0/integrand from Sharov 2018 Equation 5: H^2=H0^2*((1 + r) ** 3 * O_m + O_l)) -->H=Ho/integrand  \n",
    "#Dv= (c*z DL^2 /(1+z)^2 *H(z))^1/3 equation 11 of https://arxiv.org/pdf/1807.07323.pdf\n",
    "#Dv= (c*z DL^2 integrand/(1+z)^2 *H0)^1/3\n",
    "conversionfrom_cm_to_Mpc=3.08567758*10**24\n",
    "\n",
    "M=gdsamplesM1.getMeans()[:1] #new M from previous fit\n",
    "\n",
    "\n",
    "def integrand(r, O_m, O_l):\n",
    "    return 1/ (((1 + r) ** 3 * O_m + O_l) ** (1 / 2))\n",
    "\n",
    "def my_like(a, b, sv, g1, n1, sv1,  O_m, H0):\n",
    "    \n",
    "    HoMx=H0 #this is in Mpc\n",
    "    h = H0 / 100\n",
    "    \n",
    "    coefGRB=(co/HoMx)*(1+zGRB)\n",
    "    coefSNe=(co/HoMx)*(1+zhel)\n",
    "    coefBAO=(co/HoMx)*(1+zBAO)\n",
    "    coefQ=(co/HoMx)*(1+zQ)\n",
    "    \n",
    "    O_l = 1 - O_m\n",
    "    \n",
    "    logFpcorV=logFpcor-kLpeak_in(O_m)*np.log10(1+zGRB)\n",
    "    logFacorV=logFacor-kLa_in(O_m)*np.log10(1+zGRB)\n",
    "    logFpcorV_err=np.sqrt(logFpcor_err**2 + (kLpeakerr_in(O_m)*np.log10(1+zGRB))**2)\n",
    "    logFacorV_err=np.sqrt(logFacor_err**2 + (kLaerr_in(O_m)*np.log10(1+zGRB))**2)\n",
    "\n",
    "    c = 23\n",
    "    a1 = a / (2 * (1 - b))\n",
    "    b1 = b / (2 * (1 - b))\n",
    "    c1 = (np.log10(4 * np.pi) * (b - 1) + c) / (2 * (1 - b))\n",
    "    d1 = -1.0 / (2 * (1 - b))\n",
    "    d_parGRB = np.array([])\n",
    "    d_parSNe= np.array([])\n",
    "    d_parBAO = np.array([])\n",
    "    d_parQSO = np.array([])\n",
    "    dzth = np.array([])\n",
    "    rs = (55.154 * np.exp(-72.3 * (o_nu + 0.0006) ** 2) / ((O_m * h ** 2) ** 0.25351 * (o_b ** 0.12807)))\n",
    "        \n",
    "    for i in zSNe:\n",
    "        I= quad(integrand, 0, i, args=(O_m, O_l))\n",
    "        d_parSNe = np.append(d_parSNe, I[0])\n",
    "\n",
    "    for i in zGRB:\n",
    "        I = quad(integrand, 0, i, args=(O_m, O_l))\n",
    "        d_parGRB = np.append(d_parGRB, I[0])\n",
    "\n",
    "    for z in zBAO:\n",
    "        IBAO = quad(integrand, 0, z, args=(O_m, O_l))\n",
    "        d_parBAO = np.append(d_parBAO, IBAO[0])\n",
    "        #D_L = (ckm*(1+z)*IBAO[0])/H0\n",
    "        #Dv = ((ckm * z * (D_L)**2*IBAO[0]) / ((1+z)**2*H0)) ** (1 / 3)\n",
    "        \n",
    "    for i in zQ:\n",
    "        I = quad(integrand, 0, i, args=(O_m, O_l))\n",
    "        d_parQSO = np.append(d_parQSO, I[0])\n",
    "    \n",
    "       \n",
    "    D_L=coefBAO* d_parBAO\n",
    "    Dv = ((ckm * zBAO * (D_L)**2*integrand(zBAO, O_m, O_l)) / ((1+zBAO)**2*H0)) ** (1 / 3)\n",
    "    dzth = rs / Dv\n",
    "    #dzth = np.append(dzth, dzval)\n",
    "\n",
    "    dBAO = np.array(coefBAO* d_parBAO)\n",
    "    dSNe = np.array(coefSNe* d_parSNe)\n",
    "    dGRB = np.array(coefGRB* d_parGRB)\n",
    "    dQ = np.array(coefQ*d_parQSO)\n",
    "    \n",
    "    logLumUVQSO = logFluxUVQSO + np.log10(4*np.pi*dQ**2) + 2*np.log10(conversionfrom_cm_to_Mpc) - kLUV_inQ(O_m) * np.log10(1+zQ)\n",
    "    logLumXQSO = logFluxXQSO + np.log10(4*np.pi*dQ**2) + 2*np.log10(conversionfrom_cm_to_Mpc) - kLX_inQ(O_m) * np.log10(1+zQ)\n",
    "    logLumUVerrQSO = np.sqrt(logFluxUVerrQSO**2 + (np.log10(1+zQ)*kLUVerr_inQ(O_m))**2 )\n",
    "    logLumXerrQSO = np.sqrt(logFluxXerrQSO**2 + (np.log10(1+zQ)*kLXerr_inQ(O_m))**2 )\n",
    "    \n",
    "    logLumXthQSO = g1 * logLumUVQSO + n1 \n",
    "    \n",
    "    sv_L_sqQSO = g1**2 * logLumUVerrQSO**2 + logLumXerrQSO**2 + sv1**2\n",
    "    \n",
    "#The theoretical distance luminosity below is in Megaparsec and the distance moduli in Mpc\n",
    "\n",
    "    logdl_thSNe = np.log10(dSNe)\n",
    "    logdl_thGRB=np.log10(dGRB)\n",
    "    logdl_thBAO=np.log10(dBAO)\n",
    "    muthSNe = 5 * logdl_thSNe + 25\n",
    "    muthGRB=5 * logdl_thGRB + 25\n",
    "    muthBAO = 5 * logdl_thBAO + 25\n",
    "    Deltadz = dzth - dz\n",
    "    \n",
    "    logint_obGRB = (logTacor * a1) + (logFpcorV * b1) + c1 + (d1 * logFacorV) - np.log10(conversionfrom_cm_to_Mpc)\n",
    "#Here we define the error on the distance luminosity for GRBs for a given cosmology, Om=0.311 and H0=70, the complete formula\n",
    "#but we here remove all the error on the parameters and we fix the c parameter.\n",
    "#logint_obGRBerr=np.sqrt((logTaerr * a1)**2 + (logFpcor_err * b1)**2 + (d1 * logFacor_err)**2+ \n",
    "#(logTarescaled*a1err)**2+(logFpcor*b1err)**2+(logFacor*d1err)**2+(c1err)**2)\n",
    "\n",
    "    #logint_obGRBerr=np.sqrt((logTaerr * a1)**2 + (logFp_err * b1)**2 + (d1 * logFacor_err)**2+ \n",
    "    #(logTarescaled*a1err)**2+(logFpcor*b1err)**2+(logFacor*d1err)**2)\n",
    "    mu_obGRB=5*logint_obGRB+25\n",
    "    #mu_obGRB_err=5*logint_obGRBerr\n",
    "    mu_obSNe=mb-M\n",
    "\n",
    "#Here the intrinsic scatter on GRBs is added and it should not consider the parameters of the planes errors, since they are\n",
    "#derived by the MCMC\n",
    "    sv_muobGRB = np.sqrt((5 * a1 * logTacor_err) ** 2 + (5 * b1 * logFpcorV_err) ** 2 + (5 * d1 * logFacorV_err) ** 2\n",
    "    + 5**2 * sv ** 2)\n",
    "\n",
    "# Now we define the chi^2\n",
    "    chi2_GRB =np.sum(((muthGRB - mu_obGRB)/(sv_muobGRB))**2)\n",
    "    chi2_SNe =np.matmul((muthSNe - mu_obSNe),np.matmul(Cinverse,(muthSNe - mu_obSNe)))\n",
    "    chi2_BAO=np.matmul(Deltadz, np.matmul(InvCov, Deltadz))\n",
    "    chi2Q = np.sum((logLumXthQSO-logLumXQSO)**2/sv_L_sqQSO)\n",
    "\n",
    "# Now we define the chi^2 for SNe; since SNe have a covariance matrix that includes both statistical uncertainties on the\n",
    "# diagonal and systematic uncertainties in the non-diagonal positions, the chi^2 will be in the form of\n",
    "# deltamu(vector,transposed)*Covariance_matrix(already_inverted_in_the_importation)*deltamu(vector)\n",
    "#  loglikelihood is defined in equation 35 of Postkinov et al. (2014). \n",
    "# 1) f(y)=e^(-((y-yi)/Deltayi)^2)/2)/(SQRT(2pi)*Deltayi).\n",
    "# We remind that chi^2=(y-yi)/Deltayi)^2 so we substitute in 1) and we obtain \n",
    "# f(y)=e^((-chi^2)/2)/(SQRT(2pi)*Deltayi)\n",
    "#We take the loglikelihood defined in Dainotti al. 2013 https://arxiv.org/pdf/1308.1918.pdf equation 2 and we use for the GRBs only\n",
    "# We cannot neglect the term of sigma because it contains the cosmological parameters.\n",
    "#likelihood=1/((2*np.pi)**(NGRB/2)*sv_muobGRB)*exp(-chi2_GRB/2). Then we do the ln.\n",
    "\n",
    "    loglikeGRB= -np.sum(np.log(sv_muobGRB)) -(1/2)*chi2_GRB\n",
    "    #loglikeGRB=np.log(1/(2 *np.pi)**(NGRB/2))+np.log(np.sum(1/sv_muobGRB)) -np.sum((1/2)*chi2_GRB)\n",
    "    loglikeBAO=-(1/2)*chi2_BAO\n",
    "    loglikeSNe=-(1/2)*chi2_SNe\n",
    "    loglikeQ = - (1/2)*np.sum(np.log(sv_L_sqQSO)) - (1/2)*chi2Q\n",
    "    logliketotal=loglikeGRB+loglikeSNe+loglikeBAO+loglikeQ\n",
    "    return(logliketotal)\n",
    "\n",
    "   \n",
    "guess=[-1.0, 0.5, 0.34, 0.65792432, 6.55498807, 0.2314415, 0.3, 70]\n",
    "\n",
    "def log_prior(array):\n",
    "    a,b,sv,g1,n1,sv1,O_m,H0=array\n",
    "    if  -2<a<0 and 0<b<2 and 0<sv<7 and 0<O_m<1 and 0<g1<1 and 4<n1<8 and 0<sv1<1 and 50<H0<100:\n",
    "        return 0.0\n",
    "    return -np.inf\n",
    "\n",
    "def log_probability(array):\n",
    "    a,b,sv,g1,n1,sv1,O_m,H0=array\n",
    "    lp = log_prior(array)\n",
    "    if not np.isfinite(lp):\n",
    "        return +np.inf\n",
    "    return -(lp + my_like(a,b,sv,g1,n1,sv1,O_m,H0))\n",
    "\n",
    "soln=minimize(log_probability, guess, method=\"SLSQP\")\n",
    "print(soln.x)\n",
    "\n",
    "#H0=soln.x\n",
    "a,b,sv,g1,n1,sv1,O_m,H0=guess\n",
    "\n",
    "#likelihood.\n",
    "info = {\"likelihood\": {\"agostini\": my_like}} \n",
    "\n",
    "from collections import OrderedDict as odict\n",
    "#info related to the parameters inside the likelihood \n",
    "#Ref = reference value from which to start the MCMC chain, proposed confidence interval\n",
    "info[\"params\"] = odict([\n",
    "    [\"a\", {\"prior\": {\"min\":-2, \"max\":0},\"ref\":a,\"proposal\": 0.001}],\n",
    "    [\"b\", {\"prior\": {\"min\":0, \"max\":2},\"ref\":b,\"proposal\": 0.001}],\n",
    "    [\"sv\", {\"prior\": {\"min\":0, \"max\":2.7},\"ref\":sv,\"proposal\": 0.001}],\n",
    "    [\"g1\", {\"prior\": {\"min\":0.4, \"max\":0.8},\"ref\":g1,\"proposal\": 0.001, \"latex\": r\"g_1\"}],\n",
    "    [\"n1\", {\"prior\": {\"min\":2, \"max\":20},\"ref\":n1,\"proposal\": 0.001, \"latex\": r\"n_1\"}],\n",
    "    [\"sv1\", {\"prior\": {\"min\":0, \"max\":2},\"ref\":sv1,\"proposal\": 0.001, \"latex\": r\"sv_1\"}],\n",
    "    [\"O_m\", {\"prior\": {\"min\":0, \"max\":1},\"ref\":O_m,\"proposal\": 0.001, \"latex\": r\"\\Omega_M\"}],\n",
    "    [\"H0\", {\"prior\": {\"min\":50, \"max\":100},\"ref\":H0,\"proposal\": 0.001, \"latex\": r\"H_0\"}]])\n",
    "\n",
    "\n",
    "#Settings to start the MCMC chain # Gelman-Rubin test accuracy\n",
    "info[\"sampler\"] = {\n",
    "    \"mcmc\": {\"burn_in\": 300, \"max_samples\": 10000000, \"Rminus1_stop\": 0.05, \"Rminus1_cl_stop\": 0.1, \"learn_proposal\": True}}\n",
    "#info[\"output\"] = \"chains/agostini\"\n",
    "\n",
    "#load the settings defined in cobaya\n",
    "from cobaya.run import run\n",
    "\n",
    "updated_info, products = run(info)\n",
    "\n",
    "%matplotlib inline\n",
    "from getdist.mcsamples import MCSamplesFromCobaya\n",
    "import getdist.plots as gdplt\n",
    "\n",
    "gdsamples = MCSamplesFromCobaya(updated_info, products.products()[\"sample\"],ignore_rows=0.3)\n",
    "gdplot = gdplt.getSubplotPlotter(width_inch=5)\n",
    "gdplot.settings.lab_fontsize = 20\n",
    "gdplot.settings.axes_fontsize = 15\n",
    "gdplot.triangle_plot(gdsamples, [\"a\", \"b\", \"sv\", \"g1\", \"n1\", \"sv1\", \"O_m\",\"H0\"], filled=True)\n",
    "gdplot.export('SNe+BAO+GRB(DM)+QSO_Varying_O_m+H0_VarEv_MrescaledtoCMB.pdf')\n",
    "\n",
    "\n",
    "# Analyze and plot\n",
    "\n",
    "mean = gdsamples.getMeans()[:8]\n",
    "sigma = np.sqrt(np.array(gdsamples.getVars()[:8]))\n",
    "covmat = gdsamples.getCovMat().matrix[:8, :8]\n",
    "\n",
    "\n",
    "print(\"Mean:\")\n",
    "print(mean)\n",
    "print(\"1 sigma:\")\n",
    "print(sigma)\n",
    "print(\"Covariance matrix:\")\n",
    "print(covmat)\n",
    "\n"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 12,
   "metadata": {},
   "outputs": [
    {
     "data": {
      "text/plain": [
       "<function __main__.my_like(a, b, sv, g1, n1, sv1, O_m, H0)>"
      ]
     },
     "execution_count": 12,
     "metadata": {},
     "output_type": "execute_result"
    }
   ],
   "source": [
    "my_like"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 13,
   "metadata": {},
   "outputs": [
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "Mean:\n",
      "[-0.75904821  0.52924478  0.21557246  0.59329589  8.22782093  0.22543731\n",
      "  0.28021652 67.66102524]\n",
      "1 sigma:\n",
      "[0.09679162 0.00722998 0.0711245  0.01109168 0.32046963 0.0035727\n",
      " 0.00677347 0.14534456]\n",
      "Covariance matrix:\n",
      "[[ 9.36861811e-03 -6.92291939e-04  9.23185595e-04 -2.15643618e-05\n",
      "   6.22332990e-04  4.71353406e-07  1.16738726e-05  3.71548105e-04]\n",
      " [-6.92291939e-04  5.22725799e-05 -6.63041576e-05  1.08792275e-06\n",
      "  -3.12870864e-05 -2.34255793e-07 -1.14225316e-06 -2.59006233e-05]\n",
      " [ 9.23185595e-04 -6.63041576e-05  5.05869476e-03 -2.33394373e-05\n",
      "   6.53662755e-04  5.17285597e-06 -1.67577467e-05  2.37893469e-04]\n",
      " [-2.15643618e-05  1.08792275e-06 -2.33394373e-05  1.23025369e-04\n",
      "  -3.55413456e-03  2.35738859e-06  1.93259310e-06 -2.86124355e-05]\n",
      " [ 6.22332990e-04 -3.12870864e-05  6.53662755e-04 -3.55413456e-03\n",
      "   1.02700787e-01 -6.78748564e-05 -5.41820789e-05  7.01826716e-04]\n",
      " [ 4.71353406e-07 -2.34255793e-07  5.17285597e-06  2.35738859e-06\n",
      "  -6.78748564e-05  1.27641824e-05 -6.39819939e-07 -3.11192275e-05]\n",
      " [ 1.16738726e-05 -1.14225316e-06 -1.67577467e-05  1.93259310e-06\n",
      "  -5.41820789e-05 -6.39819939e-07  4.58798422e-05 -4.40932917e-04]\n",
      " [ 3.71548105e-04 -2.59006233e-05  2.37893469e-04 -2.86124355e-05\n",
      "   7.01826716e-04 -3.11192275e-05 -4.40932917e-04  2.11250425e-02]]\n"
     ]
    }
   ],
   "source": [
    "print(\"Mean:\")\n",
    "print(mean)\n",
    "print(\"1 sigma:\")\n",
    "print(sigma)\n",
    "print(\"Covariance matrix:\")\n",
    "print(covmat)"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {},
   "outputs": [],
   "source": []
  }
 ],
 "metadata": {
  "kernelspec": {
   "display_name": "Python 3 (ipykernel)",
   "language": "python",
   "name": "python3"
  },
  "language_info": {
   "codemirror_mode": {
    "name": "ipython",
    "version": 3
   },
   "file_extension": ".py",
   "mimetype": "text/x-python",
   "name": "python",
   "nbconvert_exporter": "python",
   "pygments_lexer": "ipython3",
   "version": "3.9.7"
  }
 },
 "nbformat": 4,
 "nbformat_minor": 4
}

